Soft Phonon Theorems

A variety of condensed matter systems describe gapless modes that can be interpreted as Nambu-Goldstone bosons of spontaneously broken Poincar\'e symmetry. In this paper we derive new soft theorems constraining the tree-level scattering of these degrees of freedom, as exhibited in solids, fluids, superfluids, and framids. These soft theorems are in one-to-one correspondence with various broken symmetries, including spacetime translations, Lorentz boosts, and, for the case of fluids, volume-preserving diffeomorphisms. We also implement a bootstrap in which the enhanced vanishing of amplitudes in the soft limit is taken as an input, thus sculpting out a subclass of exceptional solid, fluid, and framid theories.

==> anc/Amplitudes_for_Solids_and_Framids.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7846,        221]
NotebookOptionsPosition[      6396,        188]
NotebookOutlinePosition[      6738,        203]
CellTagsIndexPosition[      6695,        200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kinematics", "Section",
 CellChangeTimes->{{3.8825826743019*^9, 3.882582678246955*^9}, {
  3.88266450107458*^9, 
  3.882664518897663*^9}},ExpressionUUID->"348a16a4-341e-455b-b94e-\
e97d9873e639"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"pp", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{
     SubscriptBox["p", "a"], ".", 
     SubscriptBox["p", "b"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "59cd236f-bacd-4e33-ba15-6eb44538cc53"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"pe", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{
     SubscriptBox["p", "a"], ".", 
     SubscriptBox["e", "b"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c583606a-0e0a-4941-8584-ed6548ef7968"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ee", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{
     SubscriptBox["e", "a"], ".", 
     SubscriptBox["e", "b"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b8618b43-971c-476f-9dd5-70ffe2799fa5"],
 "\nw[a] = energy of leg a\nc[a] = speed of sound of leg a"
}], "Subsubsection",
 CellChangeTimes->{{3.8825823379772167`*^9, 3.882582426570509*^9}, {
  3.882582461755712*^9, 3.882582672767231*^9}, {3.882582704903575*^9, 
  3.8825827103996477`*^9}, {3.8826637308199053`*^9, 3.882663799280595*^9}, {
  3.8826639259573402`*^9, 3.882663954548937*^9}, {3.882664288769431*^9, 
  3.8826642915206003`*^9}, {3.88266442688879*^9, 
  3.882664427003379*^9}},ExpressionUUID->"42b849a5-9690-4dba-a9d6-\
4c0e83ccf43c"],

Cell["\<\
cL, cT = longitudinal and transverse speeds of sound
\[Lambda][i,j,k] = Lagrangian coefficient for the solid\
\>", "Subsubsection",
 CellChangeTimes->{{3.8825823379772167`*^9, 3.882582426570509*^9}, {
  3.882582461755712*^9, 3.882582672767231*^9}, {3.882582704903575*^9, 
  3.8825827103996477`*^9}, {3.8826637308199053`*^9, 3.88266379419604*^9}, {
  3.8826638779274673`*^9, 3.882663900204493*^9}, {3.882663956740671*^9, 
  3.882663957788632*^9}, {3.882663991604497*^9, 3.882664012235941*^9}, {
  3.882664297160448*^9, 3.882664298711699*^9}, {3.8826644255065947`*^9, 
  3.88266442580151*^9}},ExpressionUUID->"50b4aa4f-8007-413b-89fb-\
e59fd500f306"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Amplitudes", "Section",
 CellChangeTimes->{{3.882664506777478*^9, 
  3.882664521417671*^9}},ExpressionUUID->"f28ba6db-6d7a-4443-80d1-\
ef9959f542fa"],

Cell["\<\
AmpSolid[3], AmpSolid[4], AmpFramid[3], AmpFramid[4] are the three- and \
four-point amplitudes of the solid and framid computed using Feynman diagrams.\
\>", "Subsubsection",
 CellChangeTimes->{{3.8825823379772167`*^9, 3.882582426570509*^9}, {
  3.882582461755712*^9, 3.882582672767231*^9}, {3.882582704903575*^9, 
  3.8825827103996477`*^9}, {3.8826637308199053`*^9, 3.88266379419604*^9}, {
  3.882664307167781*^9, 3.8826643285197763`*^9}, {3.882664562962369*^9, 
  3.882664563063541*^9}},ExpressionUUID->"8dc1176d-23c4-43ae-8056-\
2b44376f35c5"],

Cell["\<\
AmpSolidMin[3], AmpSolidMin[4], AmpFramidMin[3], AmpFramidMin[4] are these \
same expressions transformed to a minimal on-shell kinematic basis.\
\>", "Subsubsection",
 CellChangeTimes->{{3.8825823379772167`*^9, 3.882582426570509*^9}, {
  3.882582461755712*^9, 3.882582672767231*^9}, {3.882582704903575*^9, 
  3.8825827103996477`*^9}, {3.8826637308199053`*^9, 3.88266379419604*^9}, {
  3.882664307167781*^9, 
  3.882664331575905*^9}},ExpressionUUID->"ae164fcd-7520-4482-98ca-\
ad5fbff38d53"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load Files", "Section",
 CellChangeTimes->{{3.882582682519259*^9, 3.882582685414275*^9}, {
  3.8826645232495823`*^9, 
  3.882664528219104*^9}},ExpressionUUID->"34c500cb-a820-47f2-aaa8-\
4c04629f0d3a"],

Cell[CellGroupData[{

Cell["Load the solid amplitudes.", "Subsubsection",
 CellChangeTimes->{
  3.882582465293041*^9},ExpressionUUID->"e488eb4c-1e71-45cc-a1bb-\
715b792fc5f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AmpSolid", "[", "3", "]"}], ",", 
       RowBox[{"AmpSolidMin", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AmpSolid", "[", "4", "]"}], ",", 
       RowBox[{"AmpSolidMin", "[", "4", "]"}]}], "}"}]}], "}"}], "=", 
   RowBox[{"(", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpSolid\>\""}], 
      ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8824487324891367`*^9, 3.8824487365382*^9}, {
  3.88244877572116*^9, 3.88244880082981*^9}, {3.882532354028696*^9, 
  3.8825323971014347`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"95aeb4cf-63a5-4f42-a979-41be225a0651"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load the framid amplitudes.", "Subsubsection",
 CellChangeTimes->{{3.882582347362917*^9, 3.882582350642962*^9}, {
  3.8825824313798447`*^9, 
  3.882582471461707*^9}},ExpressionUUID->"3c96839d-6f1c-4496-b95f-\
5cb8206cd6d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AmpFramid", "[", "3", "]"}], ",", 
       RowBox[{"AmpFramidMin", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AmpFramid", "[", "4", "]"}], ",", 
       RowBox[{"AmpFramidMin", "[", "4", "]"}]}], "}"}]}], "}"}], "=", 
   RowBox[{"(", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpFramid\>\""}], 
      ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.882448970272456*^9, 3.8824489743889523`*^9}, {
  3.882532327913631*^9, 3.8825323495606422`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1444f0af-3fce-4675-8765-4d5b81867464"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1667, 1363},
WindowMargins->{{352, Automatic}, {Automatic, -540}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 201, 4, 134, "Section",ExpressionUUID->"348a16a4-341e-455b-b94e-e97d9873e639"],
Cell[784, 28, 1424, 41, 286, "Subsubsection",ExpressionUUID->"42b849a5-9690-4dba-a9d6-4c0e83ccf43c"],
Cell[2211, 71, 658, 11, 120, "Subsubsection",ExpressionUUID->"50b4aa4f-8007-413b-89fb-e59fd500f306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2906, 87, 155, 3, 134, "Section",ExpressionUUID->"f28ba6db-6d7a-4443-80d1-ef9959f542fa"],
Cell[3064, 92, 557, 9, 140, "Subsubsection",ExpressionUUID->"8dc1176d-23c4-43ae-8056-2b44376f35c5"],
Cell[3624, 103, 501, 9, 120, "Subsubsection",ExpressionUUID->"ae164fcd-7520-4482-98ca-ad5fbff38d53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4162, 117, 206, 4, 134, "Section",ExpressionUUID->"34c500cb-a820-47f2-aaa8-4c04629f0d3a"],
Cell[CellGroupData[{
Cell[4393, 125, 153, 3, 89, "Subsubsection",ExpressionUUID->"e488eb4c-1e71-45cc-a1bb-715b792fc5f4"],
Cell[4549, 130, 795, 22, 101, "Input",ExpressionUUID->"95aeb4cf-63a5-4f42-a979-41be225a0651"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5381, 157, 229, 4, 89, "Subsubsection",ExpressionUUID->"3c96839d-6f1c-4496-b95f-5cb8206cd6d7"],
Cell[5613, 163, 755, 21, 101, "Input",ExpressionUUID->"1444f0af-3fce-4675-8765-4d5b81867464"]
}, Open  ]]
}, Open  ]]
}
]
*)


